Solar rotation inferred from radial velocities of the sun-as-a-star during the 2012 May 21 eclipse

With an aim to examine how much information of solar rotation can be obtained purely spectroscopically by observing the sun-as-a-star during the 2012 May 21 eclipse at Okayama Astrophysical Observatory, we studied the variation of radial velocities (V_r), which were derived by using the iodine-cell technique based on a set of 184 high-dispersion spectra consecutively obtained over the time span of ~4 hours. The resulting V_r(t) was confirmed to show the characteristic variation (Rossiter-McLaughlin effect) caused by time-varying visibility of the solar disk. By comparing the observed V_r(t) curve with the theoretical ones, which were simulated with the latitude (psi) dependent solar rotation law omega(psi) = A + B sin^2(psi) (deg/day), we found that the relation B = -5.5 A + 77 gives the best fit, though separate determinations of A and B were not possible. Since this relationship is consistent with the real values known for the sun (A = 14.5, B = -2.8), we may state that our analysis yielded satisfactory results. This consequence may provide a prospect of getting useful information on stellar rotation of eclipsing binaries from radial-velocity studies during eclipse, if many spectra of sufficiently high time-resolution are available.

==> anc/readme_tableE.txt <==
================================================================================
Keywords: 
line: profiles --- stars: eclipses ---  Sun: rotation --- 
techniques: radial velocities --- techniques: spectroscopic 

Abstract:

The file in this directory constitute the electronic table E
for the paper "Solar rotation inferred from radial velocities
of the sun-as-a-star during the 2012 May 21 eclipse  (Y. Takeda et al.)",
where the observed radia velocity results are presented along with 
the related information including the basic eclipse data.


File Summary:
--------------------------------------------------------------------------
FileName             Lrecl  Records  Explanations
--------------------------------------------------------------------------
readme_tableE.txt    ...    ...     This file
tableE.dat           104    184     observed radial velocities and eclipse information 
--------------------------------------------------------------------------


Description: "tableE.dat"
--------------------------------------------------------------------------
This file comprises 184 lines of data, each corresponding to 184 spectra of
the sun-as-a-star obtained over the 4-hour time span during the solar eclipse
at the Okayama Astrophysical Observatory.
Included data in each line are: Julian date, S/N ratio, magnitude of eclipse,
observed radial velocity along with the involved error, heliocentric correction 
(at the solar disk center), and the positions as well as angular diameters of 
the sun/moon.
--------------------------------------------------------------------------

Byte-by-byte Description: "tableE.dat"
-----------------------------------------------------------------------------
   Bytes Format Units    Label    Explanations
-----------------------------------------------------------------------------
   1-  8  F8.4   day      JD      Julian date (+2456000)
   9- 13  I5     ---      S/N     S/N ratio at 5500A (estimated from photon count)
  14- 22  F9.4   ---     m.o.e.   magnitude of eclipse (=(Rs+Rm-d)/(2Rs))        
  23- 30  F8.1   m/s     Vr_obs   Observed (uncorrected) radial velocity^{*1}       
  31- 35  F5.1   m/s     epsilon  estimated error involved in Vr_obs (cf. section 2)
  36- 42  F7.1   m/s     Del_hel  Heliocent. corr. due to earth motion at disk center^{*2}        
  43- 53  F11.5  deg     RA_s     Right Ascention (2000.0) of sun's position
  54- 64  F11.5  deg     DEC_s    Declination (2000.0) of sun's position 
  65- 73  F9.5   deg     Diam_s   Angular diameter of the sun 
  74- 84  F11.5  deg     RA_m     Right Ascention (2000.0) of moon's position
  85- 95  F11.5  deg     DEC_m    Declination (2000.0) of moon's position 
  96-104  F9.5   deg     Diam_m   Angular diameter of the moon 
-----------------------------------------------------------------------------
Notes:
^{*1}
Vr_obs includes an offset of -845.5 m/s to make <Vr_obs> (mean averaged over 
the whole period) almost zero. Real radial velocity relative to the template 
is obtained by subtracting this offset (i.e., Vr_obs + 845.5).
^{*2}
Note that this correction is only for the solar disk center (x=y=0),
which must not be simply applied to Vr_obs (corresponding to the light
integrared over the visible solar disk), as remarked in footnote 9 of
section 3.  

==> anc/tableE.dat <==
 68.3508  269  -0.7451    36.7 11.8  108.0   57.86400   20.15624  0.52675   56.99745   19.90761  0.49130
 68.3522  317  -0.7110    46.2 11.1  109.6   57.86544   20.15655  0.52675   57.01638   19.91208  0.49136
 68.3533  208  -0.6864   -27.0 10.8  109.7   57.86651   20.15677  0.52675   57.03001   19.91531  0.49139
 68.3565  255  -0.6100    37.3  7.7  110.7   57.86980   20.15745  0.52675   57.07240   19.92541  0.49152
 68.3635  370  -0.4503   100.8  7.2  111.0   57.87673   20.15888  0.52675   57.16105   19.94679  0.49178
 68.3659  581  -0.3954   128.8  7.1  111.5   57.87914   20.15937  0.52675   57.19153   19.95420  0.49187
 68.3667  427  -0.3762   120.0  7.4  110.5   57.87998   20.15955  0.52675   57.20214   19.95681  0.49190
 68.3675  465  -0.3585     2.6  7.3  111.0   57.88075   20.15972  0.52675   57.21199   19.95921  0.49193
 68.3681  426  -0.3447   -55.7  7.2  111.0   57.88138   20.15984  0.52675   57.21967   19.96109  0.49195
 68.3687  390  -0.3307    46.0  6.9  111.4   57.88199   20.15997  0.52675   57.22745   19.96301  0.49197
 68.3698  342  -0.3061   -25.6  7.1  112.0   57.88307   20.16018  0.52675   57.24108   19.96637  0.49201
 68.3704  352  -0.2924    34.5  6.9  110.4   57.88369   20.16033  0.52675   57.24868   19.96824  0.49204
 68.3710  359  -0.2784   -79.2  7.2  110.7   57.88430   20.16046  0.52675   57.25645   19.97016  0.49206
 68.3717  247  -0.2625    -8.3  7.2  111.0   57.88500   20.16060  0.52675   57.26527   19.97233  0.49209
 68.3723  239  -0.2488   -16.8  7.0  111.6   57.88563   20.16072  0.52675   57.27290   19.97421  0.49211
 68.3730  233  -0.2349    18.9  7.0  112.0   57.88626   20.16085  0.52675   57.28061   19.97614  0.49213
 68.3736  236  -0.2211    40.0  7.1  112.0   57.88688   20.16098  0.52675   57.28829   19.97806  0.49216
 68.3742  255  -0.2074    97.4  6.7  111.7   57.88747   20.16112  0.52675   57.29588   19.97994  0.49218
 68.3751  279  -0.1878    -9.8  6.9  111.0   57.88837   20.16129  0.52675   57.30677   19.98264  0.49221
 68.3757  304  -0.1742   258.1  6.7  111.0   57.88898   20.16142  0.52675   57.31436   19.98454  0.49224
 68.3765  283  -0.1572    27.0  7.1  111.5   57.88973   20.16157  0.52675   57.32375   19.98687  0.49226
 68.3773  413  -0.1388    16.0  6.7  112.1   57.89058   20.16176  0.52675   57.33398   19.98943  0.49230
 68.3779  368  -0.1251    12.9  6.4  111.4   57.89118   20.16189  0.52675   57.34159   19.99134  0.49232
 68.3785  438  -0.1114    42.5  6.6  110.5   57.89180   20.16201  0.52675   57.34921   19.99324  0.49234
 68.3791  434  -0.0979   -23.3  6.6  110.0   57.89242   20.16213  0.52675   57.35670   19.99512  0.49237
 68.3798  384  -0.0843    61.9  6.6  110.0   57.89304   20.16226  0.52675   57.36426   19.99703  0.49239
 68.3805  385  -0.0680   -60.9  6.5  110.3   57.89376   20.16241  0.52675   57.37333   19.99931  0.49242
 68.3811  340  -0.0549    10.7  6.4  111.0   57.89437   20.16255  0.52675   57.38060   20.00115  0.49244
 68.3817  343  -0.0412   129.9  6.6  111.0   57.89501   20.16268  0.52675   57.38824   20.00307  0.49246
 68.3823  398  -0.0275    16.6  6.4  111.0   57.89565   20.16280  0.52675   57.39584   20.00499  0.49249
 68.3829  267  -0.0143    89.4  6.4  110.2   57.89623   20.16292  0.52675   57.40318   20.00686  0.49251
 68.3990  299   0.3292  -142.5  6.7  106.0   57.91229   20.16627  0.52675   57.59436   20.05599  0.49311
 68.3996  270   0.3420  -182.3  6.6  105.2   57.91288   20.16639  0.52675   57.60145   20.05783  0.49313
 68.4002  274   0.3550  -193.2  6.3  104.3   57.91350   20.16652  0.52675   57.60870   20.05972  0.49315
 68.4008  420   0.3680  -132.7  6.4  103.9   57.91414   20.16664  0.52675   57.61596   20.06164  0.49318
 68.4014  312   0.3809  -227.7  6.3  104.5   57.91475   20.16676  0.52675   57.62317   20.06353  0.49320
 68.4021  376   0.3936  -169.2  6.1  105.1   57.91535   20.16688  0.52675   57.63024   20.06538  0.49322
 68.4027  431   0.4065  -270.8  5.9  104.7   57.91599   20.16702  0.52675   57.63743   20.06727  0.49325
 68.4033  709   0.4193  -260.3  5.9  103.8   57.91661   20.16716  0.52675   57.64457   20.06914  0.49327
 68.4039  551   0.4323  -231.1  5.9  103.0   57.91721   20.16729  0.52675   57.65179   20.07104  0.49329
 68.4045  416   0.4447  -222.5  6.0  103.0   57.91782   20.16741  0.52675   57.65876   20.07285  0.49331
 68.4054  573   0.4619  -339.9  6.0  102.1   57.91867   20.16757  0.52675   57.66836   20.07538  0.49334
 68.4060  622   0.4746  -320.8  5.8  103.0   57.91926   20.16770  0.52675   57.67545   20.07725  0.49337
 68.4066  742   0.4872  -364.4  5.8  102.1   57.91989   20.16784  0.52675   57.68248   20.07912  0.49339
 68.4072  767   0.5002  -379.0  5.8  102.0   57.92053   20.16797  0.52675   57.68975   20.08102  0.49341
 68.4078  606   0.5126  -405.1  5.8  101.3   57.92112   20.16810  0.52675   57.69671   20.08286  0.49344
 68.4085  402   0.5253  -430.5  6.0  100.4   57.92174   20.16822  0.52675   57.70380   20.08475  0.49346
 68.4091  357   0.5379  -454.6  6.0   99.9   57.92238   20.16834  0.52675   57.71086   20.08662  0.49348
 68.4097  516   0.5503  -441.8  5.9  100.3   57.92298   20.16847  0.52675   57.71778   20.08846  0.49350
 68.4103  480   0.5629  -531.6  5.7  100.8   57.92359   20.16862  0.52675   57.72484   20.09034  0.49353
 68.4109  477   0.5755  -465.7  5.6  100.0   57.92421   20.16874  0.52675   57.73186   20.09219  0.49355
 68.4122  720   0.6005  -536.6  5.7   98.2   57.92544   20.16899  0.52675   57.74587   20.09593  0.49359
 68.4128  508   0.6131  -529.3  5.7   98.0   57.92607   20.16911  0.52675   57.75293   20.09780  0.49362
 68.4134  679   0.6255  -591.9  5.6   98.0   57.92667   20.16924  0.52675   57.75987   20.09966  0.49364
 68.4140  731   0.6378  -566.6  5.8   98.0   57.92729   20.16938  0.52675   57.76681   20.10153  0.49366
 68.4146  677   0.6502  -589.9  5.7   98.0   57.92792   20.16951  0.52675   57.77379   20.10339  0.49368
 68.4153  647   0.6632  -609.1  5.7   97.6   57.92857   20.16964  0.52675   57.78110   20.10534  0.49371
 68.4159  637   0.6749  -623.6  5.6   96.7   57.92914   20.16976  0.52675   57.78769   20.10710  0.49373
 68.4165  620   0.6869  -640.4  5.7   95.9   57.92976   20.16988  0.52675   57.79442   20.10891  0.49375
 68.4171  585   0.6987  -667.1  5.5   95.0   57.93037   20.17000  0.52675   57.80110   20.11069  0.49377
 68.4183  497   0.7220  -727.7  5.6   95.0   57.93153   20.17026  0.52675   57.81427   20.11423  0.49382
 68.4188  586   0.7336  -707.5  5.6   95.0   57.93213   20.17038  0.52675   57.82084   20.11601  0.49384
 68.4194  578   0.7454  -720.9  5.6   95.0   57.93273   20.17050  0.52675   57.82755   20.11781  0.49386
 68.4200  574   0.7570  -736.9  5.7   94.5   57.93331   20.17062  0.52675   57.83411   20.11956  0.49388
 68.4206  563   0.7684  -753.7  5.5   93.0   57.93390   20.17074  0.52675   57.84061   20.12132  0.49390
 68.4216  546   0.7874  -778.3  5.6   92.5   57.93486   20.17095  0.52675   57.85144   20.12425  0.49394
 68.4222  537   0.7986  -792.1  5.7   92.4   57.93546   20.17108  0.52675   57.85794   20.12600  0.49396
 68.4228  531   0.8099  -805.7  5.8   92.8   57.93606   20.17120  0.52675   57.86448   20.12777  0.49398
 68.4234  514   0.8213  -822.3  5.6   91.9   57.93663   20.17132  0.52675   57.87105   20.12954  0.49400
 68.4240  512   0.8324  -836.5  5.8   91.1   57.93724   20.17143  0.52675   57.87757   20.13132  0.49402
 68.4246  511   0.8435  -851.1  5.8   90.2   57.93785   20.17155  0.52675   57.88412   20.13309  0.49404
 68.4252  502   0.8543  -860.1  5.7   89.4   57.93843   20.17169  0.52675   57.89059   20.13484  0.49406
 68.4257  486   0.8650  -871.6  5.9   89.5   57.93902   20.17182  0.52675   57.89707   20.13660  0.49409
 68.4263  481   0.8756  -884.4  6.0   89.6   57.93961   20.17194  0.52675   57.90363   20.13838  0.49411
 68.4269  466   0.8857  -895.5  6.0   89.0   57.94019   20.17206  0.52675   57.91004   20.14014  0.49413
 68.4289  426   0.9148  -917.1  6.4   87.0   57.94214   20.17245  0.52675   57.93138   20.14595  0.49420
 68.4295  409   0.9207  -917.0  6.6   86.1   57.94273   20.17259  0.52675   57.93760   20.14763  0.49422
 68.4301  374   0.9248  -915.8  6.6   86.7   57.94335   20.17271  0.52675   57.94410   20.14941  0.49424
 68.4307  340   0.9262  -926.7  6.7   86.4   57.94392   20.17283  0.52675   57.95045   20.15115  0.49426
 68.4313  306   0.9245  -921.2  6.9   85.6   57.94451   20.17295  0.52675   57.95682   20.15289  0.49428
 68.4319  268   0.9200  -909.4  7.5   85.3   57.94511   20.17307  0.52675   57.96333   20.15467  0.49430
 68.4325  235   0.9136  -870.4  7.6   85.6   57.94568   20.17319  0.52675   57.96969   20.15640  0.49432
 68.4332  229   0.9042  -820.6  8.4   83.0   57.94640   20.17336  0.52675   57.97727   20.15849  0.49435
 68.4338  204   0.8948  -752.2  8.5   83.0   57.94704   20.17348  0.52675   57.98397   20.16031  0.49437
 68.4358  206   0.8619  -305.6  9.3   82.0   57.94901   20.17388  0.52675   58.00505   20.16610  0.49444
 68.4364  214   0.8498    -3.1  9.4   82.0   57.94967   20.17401  0.52675   58.01235   20.16810  0.49446
 68.4371  228   0.8376   265.4  9.5   79.4   57.95037   20.17417  0.52675   58.01963   20.17010  0.49449
 68.4378  239   0.8252   539.0 10.2   79.0   57.95104   20.17431  0.52675   58.02696   20.17212  0.49451
 68.4385  245   0.8128   720.0  9.3   79.0   57.95173   20.17445  0.52675   58.03422   20.17412  0.49453
 68.4393  258   0.7991   882.4  9.5   78.1   57.95250   20.17460  0.52675   58.04221   20.17633  0.49456
 68.4445  302   0.7023  1051.5  6.5   74.0   57.95774   20.17570  0.52675   58.09764   20.19164  0.49474
 68.4460  318   0.6756  1054.5  6.1   71.0   57.95921   20.17601  0.52675   58.11283   20.19586  0.49479
 68.4468  315   0.6614  1031.7  6.6   71.0   57.95997   20.17616  0.52675   58.12089   20.19810  0.49482
 68.4475  317   0.6480  1006.8  6.2   70.2   57.96071   20.17631  0.52675   58.12846   20.20019  0.49484
 68.4519  434   0.5676   895.6  5.8   65.8   57.96510   20.17722  0.52675   58.17399   20.21287  0.49499
 68.4527  477   0.5543   879.5  5.8   65.0   57.96585   20.17738  0.52675   58.18149   20.21495  0.49502
 68.4536  459   0.5376   860.5  5.3   63.2   57.96677   20.17758  0.52675   58.19096   20.21759  0.49505
 68.4543  492   0.5252   826.7  5.5   61.2   57.96746   20.17772  0.52675   58.19796   20.21954  0.49507
 68.4550  496   0.5128   839.6  5.6   61.6   57.96814   20.17786  0.52675   58.20496   20.22150  0.49509
 68.4557  469   0.5006   797.8  5.4   61.4   57.96881   20.17799  0.52675   58.21184   20.22342  0.49512
 68.4564  474   0.4881   765.6  5.6   60.4   57.96953   20.17813  0.52675   58.21894   20.22539  0.49514
 68.4570  497   0.4758   750.7  5.6   60.0   57.97020   20.17829  0.52675   58.22586   20.22734  0.49516
 68.4577  503   0.4637   738.7  5.4   58.4   57.97087   20.17843  0.52675   58.23270   20.22925  0.49518
 68.4584  512   0.4514   752.4  5.3   57.0   57.97156   20.17857  0.52675   58.23965   20.23118  0.49521
 68.4591  528   0.4393   712.1  5.5   57.0   57.97223   20.17871  0.52675   58.24648   20.23310  0.49523
 68.4598  578   0.4271   683.6  5.5   56.5   57.97293   20.17885  0.52675   58.25339   20.23504  0.49525
 68.4605  627   0.4140   667.0  5.4   55.4   57.97366   20.17899  0.52675   58.26079   20.23711  0.49528
 68.4612  663   0.4017   645.6  5.4   55.0   57.97435   20.17915  0.52675   58.26771   20.23904  0.49530
 68.4620  600   0.3885   626.1  5.5   53.1   57.97509   20.17931  0.52675   58.27518   20.24114  0.49532
 68.4626  548   0.3776   647.0  5.5   52.0   57.97570   20.17943  0.52675   58.28136   20.24288  0.49534
 68.4632  556   0.3668   592.9  5.6   52.0   57.97631   20.17956  0.52675   58.28746   20.24458  0.49536
 68.4638  603   0.3558   582.7  5.4   51.7   57.97692   20.17968  0.52675   58.29362   20.24631  0.49538
 68.4644  613   0.3450   557.6  5.4   50.8   57.97755   20.17980  0.52675   58.29975   20.24803  0.49540
 68.4650  594   0.3343   543.2  5.4   50.0   57.97817   20.17993  0.52675   58.30582   20.24972  0.49542
 68.4657  556   0.3235   559.0  5.4   50.0   57.97876   20.18008  0.52675   58.31191   20.25144  0.49544
 68.4663  552   0.3126   488.7  5.3   47.4   57.97940   20.18020  0.52675   58.31805   20.25317  0.49546
 68.4669  611   0.3019   488.3  5.4   46.1   57.98000   20.18033  0.52675   58.32412   20.25487  0.49548
 68.4675  638   0.2911   516.3  5.1   46.0   57.98062   20.18045  0.52675   58.33023   20.25658  0.49550
 68.4682  714   0.2798   491.5  5.3   45.4   57.98128   20.18058  0.52675   58.33661   20.25837  0.49552
 68.4688  728   0.2687   472.5  5.3   45.0   57.98191   20.18071  0.52675   58.34289   20.26014  0.49554
 68.4694  726   0.2581   487.9  5.3   45.0   57.98252   20.18084  0.52675   58.34889   20.26182  0.49556
 68.4700  683   0.2473   455.2  5.3   44.2   57.98314   20.18098  0.52675   58.35497   20.26352  0.49558
 68.4707  621   0.2366   431.0  5.3   41.8   57.98374   20.18111  0.52675   58.36100   20.26522  0.49560
 68.4713  548   0.2260   421.4  5.6   41.0   57.98436   20.18123  0.52675   58.36700   20.26691  0.49562
 68.4719  477   0.2154   392.6  5.3   41.0   57.98495   20.18135  0.52675   58.37298   20.26859  0.49564
 68.4725  432   0.2048   390.3  5.2   40.2   57.98558   20.18148  0.52675   58.37903   20.27028  0.49566
 68.4731  402   0.1942   377.0  5.4   39.3   57.98622   20.18160  0.52675   58.38503   20.27196  0.49567
 68.4737  395   0.1837   358.0  5.5   39.0   57.98681   20.18172  0.52675   58.39094   20.27364  0.49569
 68.4782  510   0.1084   270.1  5.3   33.0   57.99123   20.18264  0.52675   58.43360   20.28564  0.49583
 68.4791  438   0.0931   264.3  5.2   30.0   57.99211   20.18284  0.52675   58.44223   20.28806  0.49586
 68.4800  397   0.0776   249.9  5.5   29.4   57.99302   20.18303  0.52675   58.45100   20.29052  0.49588
 68.4806  384   0.0672   232.3  5.3   28.5   57.99364   20.18315  0.52675   58.45688   20.29218  0.49590
 68.4812  387   0.0568   227.0  5.5   28.0   57.99425   20.18327  0.52675   58.46279   20.29384  0.49592
 68.4818  400   0.0463   215.6  5.4   27.9   57.99486   20.18340  0.52675   58.46874   20.29550  0.49594
 68.4825  419   0.0361   202.9  5.3   26.5   57.99548   20.18353  0.52675   58.47453   20.29713  0.49596
 68.4831  452   0.0258   199.3  5.3   24.0   57.99607   20.18367  0.52675   58.48037   20.29877  0.49598
 68.4837  462   0.0154   191.8  5.3   24.0   57.99671   20.18380  0.52675   58.48625   20.30045  0.49599
 68.4843  488   0.0053   170.3  5.4   23.2   57.99733   20.18392  0.52675   58.49199   20.30205  0.49601
 68.4849  503  -0.0050   174.7  5.2   22.3   57.99793   20.18404  0.52675   58.49785   20.30369  0.49603
 68.4856  513  -0.0153   171.5  5.2   22.0   57.99855   20.18417  0.52675   58.50368   20.30532  0.49605
 68.4862  503  -0.0259   159.4  5.0   21.6   57.99918   20.18429  0.52675   58.50968   20.30701  0.49607
 68.4868  501  -0.0360   141.4  5.4   19.8   57.99978   20.18442  0.52675   58.51541   20.30862  0.49608
 68.4874  490  -0.0462   146.6  5.1   18.0   58.00040   20.18455  0.52675   58.52122   20.31025  0.49610
 68.4880  454  -0.0565   138.6  4.9   17.8   58.00101   20.18469  0.52675   58.52705   20.31190  0.49612
 68.4887  459  -0.0665   137.3  5.0   16.9   58.00163   20.18482  0.52675   58.53276   20.31349  0.49614
 68.4893  455  -0.0767   120.6  5.3   16.0   58.00222   20.18494  0.52675   58.53851   20.31512  0.49616
 68.4899  459  -0.0869   127.6  5.2   16.0   58.00286   20.18506  0.52675   58.54431   20.31674  0.49617
 68.4905  479  -0.0970   136.0  5.1   15.4   58.00349   20.18519  0.52675   58.55005   20.31834  0.49619
 68.4911  519  -0.1070   123.4  5.1   12.5   58.00408   20.18531  0.52675   58.55573   20.31993  0.49621
 68.4917  494  -0.1171   115.3  5.1   11.0   58.00470   20.18543  0.52675   58.56149   20.32154  0.49623
 68.4924  490  -0.1279   100.8  5.1   10.5   58.00535   20.18558  0.52675   58.56760   20.32325  0.49624
 68.4930  453  -0.1380   107.0  5.1    9.6   58.00596   20.18572  0.52675   58.57333   20.32487  0.49626
 68.4941  434  -0.1549   113.8  5.1    9.0   58.00699   20.18592  0.52675   58.58295   20.32757  0.49629
 68.4947  430  -0.1648   111.9  5.2    8.4   58.00761   20.18605  0.52675   58.58859   20.32915  0.49631
 68.4953  417  -0.1748   116.8  5.2    6.1   58.00821   20.18617  0.52675   58.59428   20.33073  0.49633
 68.4959  389  -0.1849   112.3  5.3    5.0   58.00883   20.18629  0.52675   58.59999   20.33233  0.49634
 68.4965  335  -0.1948   109.9  5.5    4.6   58.00946   20.18642  0.52675   58.60567   20.33393  0.49636
 68.4972  398  -0.2048   119.6  5.3    3.7   58.01008   20.18655  0.52675   58.61132   20.33551  0.49638
 68.4978  392  -0.2146   115.2  5.2    2.8   58.01067   20.18669  0.52675   58.61693   20.33707  0.49639
 68.4984  398  -0.2245   115.0  5.3    1.9   58.01130   20.18682  0.52675   58.62254   20.33863  0.49641
 68.4990  404  -0.2343   113.3  5.3    1.0   58.01189   20.18694  0.52675   58.62814   20.34020  0.49643
 68.4996  336  -0.2442   117.0  5.4   -1.5   58.01251   20.18706  0.52675   58.63375   20.34178  0.49644
 68.5003  406  -0.2559   129.3  5.2   -2.0   58.01322   20.18721  0.52675   58.64044   20.34363  0.49646
 68.5009  454  -0.2655    97.8  5.2   -2.8   58.01384   20.18733  0.52675   58.64592   20.34515  0.49648
 68.5016  488  -0.2754   140.5  4.9   -3.7   58.01444   20.18745  0.52675   58.65151   20.34671  0.49650
 68.5022  509  -0.2852    95.7  5.0   -4.0   58.01506   20.18759  0.52675   58.65713   20.34827  0.49651
 68.5028  471  -0.2949   111.5  5.2   -4.7   58.01566   20.18773  0.52675   58.66264   20.34981  0.49653
 68.5034  431  -0.3047   135.7  5.1   -7.0   58.01627   20.18785  0.52675   58.66821   20.35136  0.49655
 68.5040  552  -0.3145    54.8  5.2   -9.0   58.01690   20.18797  0.52675   58.67384   20.35293  0.49656
 68.5046  457  -0.3241   115.9  5.1   -9.1   58.01752   20.18810  0.52675   58.67929   20.35446  0.49658
 68.5053  434  -0.3340   123.2  5.2  -10.0   58.01812   20.18822  0.52675   58.68491   20.35600  0.49659
 68.5059  410  -0.3436   124.2  5.1  -10.9   58.01874   20.18834  0.52675   58.69045   20.35753  0.49661
 68.5065  425  -0.3534   125.8  5.2  -11.8   58.01935   20.18847  0.52675   58.69602   20.35909  0.49663
 68.5071  436  -0.3630   132.0  5.0  -12.7   58.01996   20.18861  0.52675   58.70151   20.36063  0.49664
 68.5077  450  -0.3727   137.8  5.1  -14.6   58.02057   20.18874  0.52675   58.70704   20.36216  0.49666
 68.5083  478  -0.3823   146.4  5.1  -16.0   58.02117   20.18886  0.52675   58.71248   20.36366  0.49667
 68.5090  512  -0.3920   117.7  5.1  -16.2   58.02179   20.18899  0.52675   58.71803   20.36518  0.49669
 68.5096  464  -0.4016   124.2  5.1  -17.4   58.02239   20.18911  0.52675   58.72354   20.36670  0.49670
 68.5102  454  -0.4113   137.8  4.9  -19.0   58.02302   20.18924  0.52675   58.72907   20.36823  0.49672
 68.5108  445  -0.4207   132.0  5.2  -19.0   58.02361   20.18936  0.52675   58.73445   20.36973  0.49674
 68.5114  272  -0.4304   139.1  5.6  -19.8   58.02424   20.18948  0.52675   58.73999   20.37125  0.49675
 68.5121  332  -0.4399   135.5  5.5  -22.3   58.02484   20.18963  0.52675   58.74543   20.37276  0.49677
 68.5133  313  -0.4595   131.5  5.9  -24.2   58.02612   20.18989  0.52675   58.75664   20.37584  0.49680
 68.5139  317  -0.4689   136.4  5.9  -25.6   58.02672   20.19001  0.52675   58.76201   20.37732  0.49681

